The Energy-Energy Correlation at Next-to-Leading Order in QCD, Analytically

The energy-energy correlation (EEC) between two detectors in $e^+e^-$ annihilation was computed analytically at leading order in QCD almost 40 years ago, and numerically at next-to-leading order (NLO) starting in the 1980s. We present the first analytical result for the EEC at NLO, which is remarkably simple, and facilitates analytical study of the perturbative structure of the EEC. We provide the expansion of EEC in the collinear and back-to-back regions through to next-to-leading power, information which should aid resummation in these regions.

==> EEC_NLO_supplemental.m <==
(********************************************************************)
(*                                                                  *)
(*  Ancillary file to "The Energy-Energy Correlation at             *)
(*  Next-to-Leading Order in QCD, Analytically" by Lance J. Dixon,  *)
(*  Ming-xing Luo, Vladyslav Shtabovenko, Tong-Zhi Yang,            *)
(*  and Hua Xing Zhu, arXiv:1801.nnnnn.                             *)
(*                                                                  *)
(*  This file contains the analytic formula for the leading order   *)
(*  and next-to-leading order QCD prediction for Energy-Energy      *)
(*  Correlation (EEC), as well as their expansion in the collinear  *)
(*  (z->0) and back-to-back limit (z->1).                           *)
(*                                                                  *)
(*  A[z] gives the LO coefficient of EEC, normalized by the born    *)
(*  cross section of e^+e^- to q\bar{q}. The NLO coefficient B[z]   *)
(*  is decomposed into different components as in Eq.(8) of the     *)
(*  paper. We also give the results for the identical quark         *)
(*  interference contribution, denoted as Bqq.                      *)
(*  Zeta values are denoted as zeta[k].                             *)
(*                                                                  *)
(********************************************************************)

A = (cf*(-3 + 2*z)*(3*(2 - 3*z)*z + 2*(3 - 6*z + 2*z^2)*Log[1 - z]))/
     (4*(-1 + z)*z^5)
 
Blc = (63298 - 143577*z + 72305*z^2 + 2064*z^3 - 31000*z^4 + 157060*z^5 - 
       244800*z^6 + 122400*z^7)/(1440*(1 - z)*z^4) - 
     ((3007 - 9329*z + 11309*z^2 - 6201*z^3 + 2716*z^4 - 48122*z^5 + 
        283140*z^6 - 667280*z^7 + 673200*z^8 - 244800*z^9)*g[1, 1])/
      (720*(1 - z)*z^5) - ((19938 - 38295*z + 17261*z^2 - 336*z^3 + 
        13052*z^4 - 126900*z^5 + 422480*z^6 - 550800*z^7 + 244800*z^8)*
       g[1, 2])/(720*(1 - z)*z^4) + 
     ((87 - 211*z + 296*z^2 - 96*z^3 + 25*z^4 - 17*z^5 + 10*z^6 + 4*z^7)*
       g[2, 1])/(24*(1 - z)*z^5) + 
     ((3323 - 4726*z + 1126*z^2 - 160*z^3 - 320*z^4 + 4040*z^5 - 28480*z^6 + 
        61200*z^7 - 40800*z^8)*g[2, 2])/(120*z^5) - 
     ((1 - 11*z)*g[2, 3])/(48*z^(7/2)) - 
     ((4193 - 10159*z + 8812*z^2 - 2246*z^3 + 160*z^4 + 60*z^5 + 120*z^6)*
       g[2, 4])/(120*(1 - z)*z^5) - 2*(3 - 31*z + 116*z^2 - 170*z^3 + 85*z^4)*
      g[3, 1] + ((5 - 21*z + 18*z^2 - 4*z^3)*g[3, 2])/(6*(1 - z)*z^5) + 
     ((1 + z^2)*g[3, 3])/(12*(1 - z))
 
Bnlc = (9320 - 27552*z + 14966*z^2 + 902*z^3 - 17359*z^4 + 75748*z^5 - 
       115200*z^6 + 57600*z^7)/(720*(1 - z)*z^4) - 
     ((4880 - 12412*z + 11322*z^2 - 3571*z^3 + 3225*z^4 - 31035*z^5 + 
        147846*z^6 - 321680*z^7 + 316800*z^8 - 115200*z^9)*g[1, 1])/
      (360*(1 - z)*z^5) - ((11424 - 25029*z + 10971*z^2 - 742*z^3 + 
        18696*z^4 - 138600*z^5 + 412960*z^6 - 518400*z^7 + 230400*z^8)*
       g[1, 2])/(720*(1 - z)*z^4) + 
     ((314 - 760*z + 721*z^2 - 140*z^3 + 15*z^4 - 184*z^5 + 235*z^6 - 91*z^7)*
       g[2, 1])/(120*(1 - z)*z^5) + 
     ((952 - 1431*z + 315*z^2 - 40*z^3 - 340*z^4 + 2660*z^5 - 14680*z^6 + 
        28800*z^7 - 19200*z^8)*g[2, 2])/(60*z^5) + 
     ((1435 + 547*z + 992*z^2 - 160*z^3 + 960*z^4)*g[2, 3])/(480*z^(7/2)) - 
     ((1266 - 3143*z + 2647*z^2 - 585*z^3 - 130*z^4 + 120*z^5 - 120*z^6)*
       g[2, 4])/(60*(1 - z)*z^5) + 
     ((3 - 42*z + 318*z^2 - 1196*z^3 + 2196*z^4 - 1920*z^5 + 640*z^6)*
       g[3, 1])/(4*(1 - z)*z) + ((1 - 9*z + 9*z^2 - z^3 - z^4 + 3*z^5 - 
        3*z^6 + 2*z^7)*g[3, 2])/(12*(1 - z)*z^5) - 
     ((1 - 2*z)*(1 - z + z^2)*g[3, 4])/(2*(1 - z)*z) - 
     ((3 + z^2 + 2*z^3 - z^4 + 2*z^5)*g[3, 5])/(4*z^4)
 
BNf = -(2050 - 4115*z + 1825*z^2 + 48*z^3 - 1568*z^4 + 8852*z^5 - 14400*z^6 + 
        7200*z^7)/(144*(1 - z)*z^4) - 
     ((1801 - 4801*z + 3269*z^2 - 489*z^3 - 100*z^4 + 10960*z^5 - 77700*z^6 + 
        193040*z^7 - 198000*z^8 + 72000*z^9)*g[1, 1])/(360*(1 - z)*z^5) + 
     ((561 - 939*z + 428*z^2 + 10*z^3 + 1190*z^4 - 16650*z^5 + 60520*z^6 - 
        81000*z^7 + 36000*z^8)*g[1, 2])/(180*(1 - z)*z^4) + 
     ((9 - 24*z + 18*z^2 - 4*z^3 - z^7)*g[2, 1])/(6*(1 - z)*z^5) - 
     ((187 - 222*z + 72*z^2 + 920*z^5 - 7840*z^6 + 18000*z^7 - 12000*z^8)*
       g[2, 2])/(60*z^5) + ((1 - 3*z)*g[2, 3])/(48*z^(7/2)) + 
     ((7 + 71*z - 66*z^2 + 8*z^3)*g[2, 4])/(60*(1 - z)*z^5) + 
     2*(1 - 16*z + 66*z^2 - 100*z^3 + 50*z^4)*g[3, 1]
 
Bqq = -(13696 - 7735*z - 3001*z^2 - 1028*z^3 + 24394*z^4 - 104356*z^5 + 
        158400*z^6 - 79200*z^7)/(1440*(1 - z)*z^4) + 
     ((1637 - 2812*z + 1146*z^2 + 28*z^3 - 2880*z^4 + 20096*z^5 - 83680*z^6 + 
        138600*z^7 - 79200*z^8)*g[1, 1])/(360*z^5) + 
     ((5358 - 4239*z + 1448*z^2 + 231*z^3 - 7253*z^4 + 48870*z^5 - 
        143080*z^6 + 178200*z^7 - 79200*z^8)*g[1, 2])/(360*(1 - z)*z^4) - 
     ((325 - 748*z + 520*z^2 - 100*z^3 - 135*z^4 + 220*z^5 - 202*z^6)*
       g[2, 1])/(240*z^5) - ((113 + 225*z + 41*z^2 + 75*z^3 + 345*z^4 - 
        1930*z^5 + 10280*z^6 - 19800*z^7 + 13200*z^8)*g[2, 2])/(60*z^5) + 
     ((240 + 320*z + 375*z^2 + 496*z^3 - 80*z^4 + 480*z^5)*g[2, 3])/
      (240*z^(9/2)) + ((551 - 969*z + 840*z^2 - 592*z^3 + 260*z^4 - 240*z^5 + 
        240*z^6)*g[2, 4])/(120*(1 - z)*z^5) + ((96 - 68*z + 15*z^2)*g[2, 5])/
      (4*Sqrt[1 - z]*z^(9/2)) + ((3 - 31*z + 199*z^2 - 636*z^3 + 880*z^4 - 
        440*z^5)*g[3, 1])/(4*z) - ((1 - 2*z)*(1 - z + z^2)*
       (g[3, 2]/6 + g[3, 4] + g[3, 5]/2))/(2*(1 - z)*z) + 
     ((22 - 11*z + z^2)*(-g[3, 2]/2 + g[3, 5] - g[3, 6]/2 + g[3, 7]))/
      (8*z^5) + ((24 - 33*z + 12*z^2 - z^3)*(-3*g[3, 5] - 33*g[3, 8] + 
        g[3, 9]))/(24*(1 - z)*z^5)
 
(* Replace rules for the transcendental function g[n,m]*)

gRules = {g[1, 1] -> Log[1 - z], g[1, 2] -> Log[z], 
     g[2, 1] -> Log[1 - z]^2 + 2*(PolyLog[2, z] + zeta[2]), 
     g[2, 2] -> PolyLog[2, 1 - z] - PolyLog[2, z], 
     g[2, 3] -> Log[(1 - Sqrt[z])/(1 + Sqrt[z])]*Log[z] - 
       2*PolyLog[2, -Sqrt[z]] + 2*PolyLog[2, Sqrt[z]], g[2, 4] -> zeta[2], 
     g[2, 5] -> (-I)*(-(Log[Sqrt[z/(1 - z)]]*Log[(1 + I*Sqrt[z/(1 - z)])/
            (1 - I*Sqrt[z/(1 - z)])]) - PolyLog[2, (-I)*Sqrt[z/(1 - z)]] + 
        PolyLog[2, I*Sqrt[z/(1 - z)]]), g[2, 6] -> Log[1 - z]*Log[z], 
     g[3, 1] -> -((-Log[1 - z] + Log[z])*(Log[1 - z]^2 + 
          2*(PolyLog[2, z] + zeta[2]))) - 6*(PolyLog[3, -(z/(1 - z))] - 
         zeta[3]), g[3, 2] -> Log[1 - z]^3 + 6*Log[1 - z]*PolyLog[2, z] - 
       12*(PolyLog[3, z] + PolyLog[3, -(z/(1 - z))]), 
     g[3, 3] -> Log[1 - z]^3 - 12*PolyLog[3, z] + 
       6*Log[1 - z]*(PolyLog[2, z] - zeta[2]), 
     g[3, 4] -> PolyLog[3, -(z/(1 - z))] - 3*Log[z]*zeta[2] + 8*zeta[3], 
     g[3, 5] -> Log[(1 + Sqrt[z])/(1 - Sqrt[z])]^2*Log[(1 - z)/z] - 
       8*(PolyLog[3, -(Sqrt[z]/(1 - Sqrt[z]))] + PolyLog[3, 
          Sqrt[z]/(1 + Sqrt[z])]) + 2*PolyLog[3, -(z/(1 - z))] + 
       4*Log[1 - z]*zeta[2], g[3, 6] -> Log[1 - z]^3 - 15*Log[1 - z]*zeta[2], 
     g[3, 7] -> Log[1 - z]*(Log[1 - z]*Log[z] + PolyLog[2, z] - 
        (15*zeta[2])/2), g[3, 8] -> zeta[3], 
     g[3, 9] -> -(Pi^2*(Log[(1 - (I*Sqrt[z])/Sqrt[1 - z])/2] + 
          Log[(1 + (I*Sqrt[z])/Sqrt[1 - z])/2])) + 
       2*(Log[(1 - (I*Sqrt[z])/Sqrt[1 - z])/2]^3 + 
         Log[(1 + (I*Sqrt[z])/Sqrt[1 - z])/2]^3) - 
       3*(-Log[1 - (I*Sqrt[z])/Sqrt[1 - z]] + 
          Log[1 + (I*Sqrt[z])/Sqrt[1 - z]])^2*((-I)*Pi + 
         2*Log[(I*Sqrt[z])/Sqrt[1 - z]]) + 3*PolyLog[3, -(z/(1 - z))] - 
       12*(-PolyLog[3, (1 - (I*Sqrt[z])/Sqrt[1 - z])/2] - 
         PolyLog[3, (1 + (I*Sqrt[z])/Sqrt[1 - z])/2] + 
         PolyLog[3, ((-I)*Sqrt[z])/Sqrt[1 - z]] + PolyLog[3, 
          (I*Sqrt[z])/Sqrt[1 - z]] + PolyLog[3, (-2*Sqrt[z])/
           ((I - Sqrt[z]/Sqrt[1 - z])*Sqrt[1 - z])] + 
         PolyLog[3, (2*Sqrt[z])/((I + Sqrt[z]/Sqrt[1 - z])*Sqrt[1 - z])] - 
         zeta[3])}

(*Expansion of the color decomposition coefficients in the collinear limit*)
 
Blczto0 = -8794267/2646000 + (359281/43200 - (481*Log[z])/480 - 
       (7*zeta[2])/12)/z + (203*zeta[2])/6 + 
     Log[z]*(-522589/25200 + 12*zeta[2]) + 
     z^2*(5983457336393/5762988000 + (4717*zeta[2])/12 + 
       Log[z]*(-158870381/207900 + 464*zeta[2]) - 1392*zeta[3]) + 
     z^4*(13112024146087/6439305600 - (11621*zeta[2])/24 + 
       Log[z]*(-220218949/393120 + 340*zeta[2]) - 1020*zeta[3]) - 
     36*zeta[3] + z*(-6376733171/95256000 + 
       Log[z]*(1918573/9450 - 124*zeta[2]) - (1349*zeta[2])/6 + 
       372*zeta[3]) + z^3*(-20076743730473/7870262400 + 
       Log[z]*(292913603/262080 - 680*zeta[2]) + (271*zeta[2])/4 + 
       2040*zeta[3])
 
Bnlczto0 = -26986007/5292000 + (213*zeta[2])/5 + 
     Log[z]*(-703439/25200 + (33*zeta[2])/2) + 
     z^2*(98896753411/92207808 + (4243*zeta[2])/12 + 
       Log[z]*(-2234071/2970 + 457*zeta[2]) - (2743*zeta[3])/2) + 
     z^4*(231047542109303/121743121500 - (4499*zeta[2])/10 + 
       Log[z]*(-105100951/200200 + 319*zeta[2]) - (1915*zeta[3])/2) + 
     (17683/2700 - (107*Log[z])/120 - (25*zeta[2])/12 + zeta[3]/2)/z - 
     (101*zeta[3])/2 + z*(-3031144471/23814000 + 
       Log[z]*(17114659/75600 - 138*zeta[2]) - (4451*zeta[2])/20 + 
       (829*zeta[3])/2) + z^3*(-132664961669525513/54540918432000 + 
       Log[z]*(159531317123/151351200 - 641*zeta[2]) + (65173*zeta[2])/840 + 
       (3845*zeta[3])/2)
 
BNfzto0 = 2987627/330750 + (-4913/3600 + (53*Log[z])/240)/z + 
     Log[z]*(86501/12600 - 4*zeta[2]) - (46*zeta[2])/3 + 
     z^3*(129450847890323/86572886400 - (101*zeta[2])/3 + 
       Log[z]*(-189580613/288288 + 400*zeta[2]) - 1200*zeta[3]) + 
     z*(970494187/47628000 + (380*zeta[2])/3 + 
       Log[z]*(-3967303/37800 + 64*zeta[2]) - 192*zeta[3]) + 12*zeta[3] + 
     z^4*(-96409889267/80491320 + Log[z]*(64740629/196560 - 200*zeta[2]) + 
       288*zeta[2] + 600*zeta[3]) + z^2*(-540097312157/960498000 + 
       Log[z]*(7529587/17325 - 264*zeta[2]) - (715*zeta[2])/3 + 792*zeta[3])
 
Bqqzto0 = -652897/144000 + (463*zeta[2])/15 + 
     Log[z]*(-147893/7200 + (25*zeta[2])/2) + 
     z^2*(248307452963/333396000 + (101399*zeta[2])/420 + 
       Log[z]*(-550972133/1058400 + (633*zeta[2])/2) - 950*zeta[3]) + 
     z^4*(282724842482799559/218163673728000 - (97171*zeta[2])/315 + 
       Log[z]*(-652644865661/1816214400 + (437*zeta[2])/2) - 656*zeta[3]) + 
     (8011/3456 - (43*zeta[2])/24 + zeta[3]/2)/z - (77*zeta[3])/2 + 
     z*(-720007951/7056000 + Log[z]*(325061/2016 - 98*zeta[2]) - 
       (766*zeta[2])/5 + (589*zeta[3])/2) + 
     z^3*(-2771197262839/1646568000 + Log[z]*(2415969707/3326400 - 
         (883*zeta[2])/2) + (7783*zeta[2])/140 + 1324*zeta[3])

(*Expansion of the color decomposition coefficients in the back-to-back limit*)

Blczto1 = -16129/288 + (53*Log[1 - z]^2)/4 + 2*Log[1 - z]^3 + 
     (2893*zeta[2])/40 + Log[1 - z]*(-319/36 + 25*zeta[2]) + 
     (1 - z)^2*(286777/288 + (239*Log[1 - z]^2)/4 + (27*Log[1 - z]^3)/2 + 
       (356239*zeta[2])/960 + Log[1 - z]*(-47383/72 + 545*zeta[2]) - 
       1230*zeta[3]) - 8*zeta[3] + (-25/16 + (49*Log[1 - z]^2)/12 + 
       Log[1 - z]^3/2 + (17*zeta[2])/2 + Log[1 - z]*(59/18 + 2*zeta[2]) + 
       2*zeta[3])/(1 - z) + (1 - z)*(-44665/288 + (175*Log[1 - z]^2)/6 + 
       (79*Log[1 - z]^3)/12 + Log[1 - z]*(757/3 - 85*zeta[2]) - 
       (5197*zeta[2])/30 + 449*zeta[3]) + 
     (1 - z)^3*(-165863/72 + (449*Log[1 - z]^2)/4 + (45*Log[1 - z]^3)/2 + 
       Log[1 - z]*(60775/48 - 545*zeta[2]) - (46315*zeta[2])/192 + 
       2310*zeta[3])
 
Bnlczto1 = -3305/72 + (27*Log[1 - z]^2)/8 + Log[1 - z]^3/2 + 
     (6347*zeta[2])/80 - 21*Log[2]*zeta[2] + 
     Log[1 - z]*(-2011/72 + 22*zeta[2]) + 
     (1 - z)^2*(100897/108 + (493*Log[1 - z]^2)/24 + (59*Log[1 - z]^3)/12 + 
       (54695*zeta[2])/128 - 105*Log[2]*zeta[2] + 
       Log[1 - z]*(-18607/24 + (1007*zeta[2])/2) - (5009*zeta[3])/4) - 
     (137*zeta[3])/4 + (-35/16 + (11*Log[1 - z]^2)/12 + 
       Log[1 - z]*(-35/72 + zeta[2]/2) + (11*zeta[2])/4 + (3*zeta[3])/2)/
      (1 - z) + (1 - z)*(-7663/36 + (179*Log[1 - z]^2)/24 + 2*Log[1 - z]^3 + 
       Log[1 - z]*(671/3 - (237*zeta[2])/2) - (8075*zeta[2])/48 - 
       42*Log[2]*zeta[2] + 464*zeta[3]) + 
     (1 - z)^3*(-489985/192 + (731*Log[1 - z]^2)/16 + (115*Log[1 - z]^3)/12 + 
       Log[1 - z]*(68317/72 - 551*zeta[2]) + (14215*zeta[2])/192 - 
       198*Log[2]*zeta[2] + 2152*zeta[3])
 
BNfzto1 = 2099/144 - Log[1 - z]^2/2 + Log[1 - z]*(361/36 - 4*zeta[2]) + 
     (3/4 + Log[1 - z]/18 - Log[1 - z]^2/3 - zeta[2])/(1 - z) - 
     (1747*zeta[2])/120 + (1 - z)^3*(62657/48 + (20*Log[1 - z]^2)/3 + 
       (14177*zeta[2])/192 + Log[1 - z]*(-11771/18 + 400*zeta[2]) - 
       1200*zeta[3]) + (1 - z)*(1637/144 - (5*Log[1 - z]^2)/3 + 
       (7891*zeta[2])/60 + Log[1 - z]*(-1177/12 + 64*zeta[2]) - 
       192*zeta[3]) + 12*zeta[3] + (1 - z)^2*(-269485/432 - Log[1 - z]^2/6 + 
       Log[1 - z]*(2647/6 - 264*zeta[2]) - (196571*zeta[2])/960 + 792*zeta[3])
 
Bqqzto1 = -1003/96 + (3*Log[1 - z]^2)/4 + (17119*zeta[2])/240 - 
     21*Log[2]*zeta[2] + Log[1 - z]*(-255/8 + 22*zeta[2]) + 
     (1 - z)^2*(3098897/3600 - Log[1 - z]^2/4 + (307633*zeta[2])/640 - 
       108*Log[2]*zeta[2] + Log[1 - z]*(-253243/360 + (895*zeta[2])/2) - 
       1238*zeta[3]) + (-13/16 + (3*zeta[2])/4 - zeta[3]/2)/(1 - z) - 
     (243*zeta[3])/4 + (1 - z)*(-2765/32 - (5*Log[1 - z]^2)/8 + 
       Log[1 - z]*(419/4 - (113*zeta[2])/2) - (9657*zeta[2])/160 - 
       42*Log[2]*zeta[2] + 200*zeta[3]) + 
     (1 - z)^3*(-223342859/169344 - (227*Log[1 - z]^2)/48 + 
       Log[1 - z]*(584497/2016 - 126*zeta[2]) + (134523*zeta[2])/256 - 
       213*Log[2]*zeta[2] + (2563*zeta[3])/4)

